Single W and Z boson production properties and asymmetries

Recent analyses of single $W$ and $Z$ boson production properties and asymmetries from the CDF and D\O\ experiments at the Fermilab Tevatron are reported. For $W$ boson production, measurements of the production and lepton charge asymmetries are presented. For $Z/\gamma^*$ production, the following measurements are presented: $d\sigma/dy$, $(1/\sigma) (d\sigma/dp_T)$, $(1/\sigma) (d\sigma/d\phistar)$, lepton angular coefficients, and $A_{FB}$ with extraction of $\sin^2\theta_W$ and the light quark couplings to the $Z$. Most of these measurements are in good agreement with QCD predictions.

==> build.sh <==
#!/bin/sh

rm *.toc
rm *.aux
rm *.dvi
rm *.log
rm *.bac
rm *~

latex vesterinen.tex
latex vesterinen.tex
latex vesterinen.tex

dvipdf vesterinen.dvi vesterinen.pdf

rm *.toc
rm *.aux
rm *.dvi
rm *.log
rm *.bac
rm *~


